Pydrofoil: accelerating Sail-based instruction set simulators

We present Pydrofoil, a multi-stage compiler that generates instruction set simulators (ISSs) from processor instruction set architectures (ISAs) expressed in the high-level, verification-oriented ISA specification language Sail. Pydrofoil shows a > 230x speedup over the C-based ISS generated by Sail on our benchmarks, and is based on the following insights. (i) An ISS is effectively an interpreter loop, and tracing just-in-time (JIT) compilers have proven effective at accelerating those, albeit mostly for dynamically typed languages. (ii) ISS workloads are highly atypical, dominated by intensive bit manipulation operations. Conventional compiler optimisations for general-purpose programming languages have limited impact for speeding up such workloads. We develop suitable domain-specific optimisations. (iii) Neither tracing JIT compilers, nor ahead-of-time (AOT) compilation alone, even with domain-specific optimisations, suffice for the generation of performant ISSs. Pydrofoil therefore implements a hybrid approach, pairing an AOT compiler with a tracing JIT built on the meta-tracing PyPy framework. AOT and JIT use domain-specific optimisations. Our benchmarks demonstrate that combining AOT and JIT compilers provides significantly greater performance gains than using either compiler alone.

==> code/generated7.py <==
class Integer:
    ...

class SmallInteger(Integer):
    def __init__(self, val):
        self.val = val # a machine integer

    def sub(self, other):
        if isinstance(other, SmallInteger):
            try:
                return SmallInteger(ovfcheck(self.val - other.val))
            except OverflowError:
                pass
        return self.tobigint().sub(other)
    ...

class BigInteger(Integer):
    def __init__(self, data, sign):
        self.data = data # list of unsigned machine int forming the digits
        self.sign = sign # 0, 1 or -1

    def sub(self):
        ... # actual subtraction of arbitrarily-sized integers
    ...


==> code/itype-execute.py <==
def execute_ITYPE(ast, machine, ):
    pc = 0
    while 1:
        if pc == 0:
            i_0 = Union_ast_ITYPE.convert(ast)
            imm = i_0.f0; rs1 = i_0.f1; rd = i_0.f2; op = i_0.f3
            # inlined rX_bits
            rs1_val = func_rX(machine, supportcode.unsigned_bv(machine, rs1, 5))
            # inlined sign_extend
            immext = supportcode.sign_extend_bv_i_i(machine, imm, 12, 64)
            if Enum_iop.RISCV_ADDI == op:
                result = supportcode.add_bits_bv_bv(machine, rs1_val, immext, 64)
                pc = 2
                continue
            # pc = 3, inlined
            if Enum_iop.RISCV_SLTI == op:
                # inlined (operator <_s), inlined bool_to_bits, inlined bool_bits_forwards
                if (supportcode.signed_bv(machine, rs1_val, 64) < supportcode.signed_bv(machine, immext, 64)):
                    result = r_uint(0x000000000000001L)
                    pc = 2
                    continue
                result = r_uint(0x000000000000000L)
                pc = 2
                continue
            ...
        if pc == 2:
            # inlined wX_bits
            func_wX(machine, supportcode.unsigned_bv(machine, rd, 5), result)
            return Enum_Retired.RETIRE_SUCCESS


==> measurements/table-ablation.py <==
#!/usr/bin/env python
# coding: utf-8

# In[24]:


implementation_name_mapping = {
        "pydrofoil-riscv-ablation-00-baseline": "full",
        "pydrofoil-riscv-ablation-01-no-jit-immutability-tracking": "no-mem-immutability",
        "pydrofoil-riscv-ablation-02-no-jit-at-all": "no-jit",
        "pydrofoil-riscv-ablation-03-no-static-int-bv-opts": "no-bv-int-opts",
        "pydrofoil-riscv-ablation-04-no-spec-no-inline": "no-spec",
        "pydrofoil-riscv-ablation-05-no-opt": "no-static-opt",
        "pydrofoil-riscv-ablation-06-no-runtime-smallint": "no-runtime-smallint",
        "pydrofoil-riscv-ablation-07-no-opt-but-jit": "no-opt-with-jit",
        "riscv_sim_rv64d": "sail-risc-v",
        "": "no-jit-integer-optimisations",
}

import os
def parse_time_output(content):
    data = content.splitlines()
    for index, line in enumerate(data):
        if 'Command being timed:' in line:
            break
    else:
        raise ValueError("No time data found")
    data = data[index:]
    d = {}
    for line in data:
        line = line.strip()
        if not line:
            continue
        a, b, c = line.rpartition(': ')
        d[a.strip()] = c.strip()
    t = d["Elapsed (wall clock) time (h:mm:ss or m:ss)"]
    components = t.split(':')
    if len(components) == 3:
        h, m, s = components
        t = int(h) * 3600 + int(m) * 60 + float(s)
    else:
        m, s = components
        t = int(m) * 60 + float(s)
    cmdline = d["Command being timed"]
    if "-l" in cmdline:
        a, b, c = cmdline.partition("-l")
        instructions = int(c.split()[0])
        d["instructions"] = instructions
    else:
        d["instructions"] = None
    impl, fn = cmdline.split(' ', 1)
    impl = os.path.basename(impl)
    if "--jit enable_opts" in cmdline:
        assert impl == "pydrofoil-riscv-ablation-00-baseline"
        impl = "no-jit-integer-optimisations"
    else:
        impl = implementation_name_mapping[impl]
    rd = {}
    rd["Implementation"] = impl
    #rd["fn"] = os.path.basename(fn).rstrip('"')
    rd["time"] = t
    rd["instructions"] = d["instructions"]
    return rd


# In[53]:


alldata = []

for bench in ['mcf.0', 'perlbench.0']:
    basedir = "ablation/" + bench
    for fn in os.listdir(basedir):
        fullfn = os.path.join(basedir, fn)
        if not fn.endswith('.stdout') or "baseline" not in fn:
            continue
        with open(fullfn) as f:
            content = f.read()
            for line in content.splitlines():
                if "Instructions: " in line:
                    instructions = int(line.split()[1])
                    break
    for fn in os.listdir(basedir):
        if fn.endswith('.stdout'):
            continue
        print(fn)
        fullfn = os.path.join(basedir, fn)
        with open(fullfn) as f:
            content = f.read()
            if not content:
                continue
            d = parse_time_output(content)
            d["Benchmark"] = bench
            if d["instructions"] is None:
                d["instructions"] = instructions
                d["extrapolated"] = False
            else:
                d["extrapolated"] = True
                d["Implementation"] += "*"
            d["KIPS"] = d["instructions"] / d["time"] / 1e3
            alldata.append(d)



# In[60]:


import pandas as pd
df = pd.DataFrame(alldata)
# add column that shows slowdown over fastest baseline per benchmark:
df["slowdown"] = df.groupby("Benchmark")["KIPS"].transform(lambda x: x.max() / x)
# sort df by Benchmark, then KIPS but high KIPS first
df = df.sort_values(["Benchmark", "KIPS"], ascending=[True, False], ignore_index=True)
# reordering columns, first Benchmark, then implementation, then KIPS, then slowdown. drop the rest
df = df[["Benchmark", "Implementation", "KIPS", "slowdown"]]

def to_latex_and_plot(impls, filename):
    # filter df to only contain implementations in argument list impls
    impls = impls + [i + "*" for i in impls]
    fdf = df[df["Implementation"].isin(impls)]
    # pivot the table so that each implementation is a row, and each benchmark is a column
    pivot_df = fdf.pivot(index="Implementation", columns="Benchmark", values=["KIPS", "slowdown"])
    pivot_df = pivot_df.sort_values([("slowdown", "mcf.0")])

    latexfn = f"{filename}.tex"
    pivot_df.to_latex(latexfn, float_format="%.2f", multicolumn_format='c')
    with open(latexfn, "r", encoding='utf-8') as f:
        content = f.read()
    with open(latexfn, "w", encoding='utf-8') as f:
        f.write("{\\small\n")
        f.write(content)
        f.write("}\n")

    # pivot the table so that each benchmark is a row, only the slowdown, drop the kips
    pivot_df = fdf.pivot(index="Benchmark", columns="Implementation", values="slowdown")
    pivot_df = pivot_df.reindex(list(fdf["Implementation"])[:len(set(fdf["Implementation"]))], axis=1)

    # plot pivot_df as a bar plot, showing the slowdown
    import matplotlib.pyplot as plt

    # used constrained layout
    plt.figure(constrained_layout=True)

    ax = pivot_df.plot(kind='bar', figsize=(10, 5))
    for p in ax.patches:
        ax.annotate(round(p.get_height(), 1), (p.get_x(), p.get_height() * 1.005))
    plt.ylabel("Slowdown over fastest baseline")
    plt.xlabel("")
    # make y axis logarithmic
    plt.yscale('log')

    # make x axis labels vertical
    plt.xticks(rotation=0)

    # move legend to the right side
    plt.legend(loc='center left', bbox_to_anchor=(1, 0.5))

    from matplotlib.transforms import Bbox
    plt.savefig(f"{filename}.pdf", bbox_inches="tight")# Bbox([[0.1, 0.1], [0.9, 0.9]]))

l = ["full",
"no-mem-immutability",
"no-jit",
"no-bv-int-opts",
"no-spec",
"no-static-opt",]
     #"no-runtime-smallint"]
to_latex_and_plot(l, "ablation")

l = ["full",
"no-jit",
"sail-risc-v"]
to_latex_and_plot(l, "sail-comparison")

l = ["full",
"no-jit",
"no-static-opt",
"no-opt-with-jit",
"no-jit-integer-optimisations"
]
to_latex_and_plot(l, "ablation-jit")

# %%


==> measurements/table-arm-cheriot.py <==
import os
import matplotlib.pyplot as plt


def parse_time_output(content):
    data = content.splitlines()
    for index, line in enumerate(data):
        if 'Command being timed:' in line:
            break
    else:
        raise ValueError("No time data found")
    data = data[index:]
    d = {}
    for line in data:
        line = line.strip()
        if not line:
            continue
        a, b, c = line.rpartition(': ')
        d[a.strip()] = c.strip()
    t = d["Elapsed (wall clock) time (h:mm:ss or m:ss)"]
    components = t.split(':')
    if len(components) == 3:
        h, m, s = components
        t = int(h) * 3600 + int(m) * 60 + float(s)
    else:
        m, s = components
        t = int(m) * 60 + float(s)
    cmdline = d["Command being timed"]
    impl, fn = cmdline.split(' ', 1)
    impl = os.path.basename(impl)
    if "--jit off" in cmdline:
        impl += "-no-jit"
    d = {}
    if impl == "armv9":
        impl = "sail-arm"
    if impl == "cheriot_sim":
        impl = "sail-cheriot"
    d["Implementation"] = impl
    #d["fn"] = os.path.basename(fn).rstrip('"')
    d["time"] = t
    print(d)
    return d


import pandas as pd

order = {"pydrofoil-arm": 3, "pydrofoil-cheriot": 3, "pydrofoil-arm-no-jit": 2,
         "pydrofoil-cheriot-no-jit": 2, "sail-arm": 1, "sail-cheriot": 1}

def fixup_ax(ax, ylabel):
    ax.set_ylabel(ylabel)
    ax.set_xlabel("")
    ax.set_title("")
    ax.set_xticklabels(ax.get_xticklabels(), rotation=0)
    ax.set_yscale("log")
    for p in ax.patches:
        ax.annotate(round(p.get_height(), 1), (p.get_x(), p.get_height() * 1.005))

def make_latex(arch, num_instrs):

    alldata = []
    for fn in os.listdir(arch):
        fullfn = os.path.join(arch, fn)
        with open(fullfn) as f:
            content = f.read()
        alldata.append(parse_time_output(content))
    alldata.sort(key=lambda x: order[x["Implementation"]], reverse=True)

    df = pd.DataFrame(alldata)
    df["KIPS"] = num_instrs / df["time"] / 1000
    df['speedup'] = df['KIPS'] / df['KIPS'].min()
    
    df.to_latex("{}.tex".format(arch), index=False, float_format="%.1f")

    plt.figure(tight_layout=True)
    fig, (ax1, ax2) = plt.subplots(1, 2)
    fig.tight_layout()
    figsize = (8, 2.4)
    df["bench"] = ""
    df = df.sort_values(["time"], ignore_index=True, ascending=False)
    #import pdb; pdb.set_trace()
    pivot_df1 = df.pivot(index="bench", columns="Implementation", values="KIPS")
    pivot_df1 = pivot_df1.reindex(list(df["Implementation"])[:len(set(df["Implementation"]))], axis=1)
    # reorder columns

    pivot_df2 = df.pivot(index="bench", columns="Implementation", values="speedup")
    pivot_df2 = pivot_df2.reindex(list(df["Implementation"])[:len(set(df["Implementation"]))], axis=1)
    ax = pivot_df1.plot(kind="bar", legend=False, ax=ax1, figsize=figsize)
    fixup_ax(ax, "KIPS")
    ax = pivot_df2.plot(kind="bar", legend=False, ax=ax2, figsize=figsize)
    fixup_ax(ax, "Speedup over Sail")
    plt.legend(loc='center left', bbox_to_anchor=(1, 0.5))

    plt.savefig(f"{arch}.pdf", bbox_inches='tight')


make_latex("cheriot", 274595167)
make_latex("arm", 24612200)


==> measurements/table-comparison.py <==
#!/usr/bin/env python
# coding: utf-8

# In[24]:


implementation_name_mapping = {
        "pydrofoil-riscv-ablation-00-baseline": "full",
        "pydrofoil-riscv-ablation-01-no-jit-immutability-tracking": "no-mem-immutability",
        "pydrofoil-riscv-ablation-02-no-jit-at-all": "no-jit",
        "pydrofoil-riscv-ablation-03-no-static-int-bv-opts": "no-bv-int-opts",
        "pydrofoil-riscv-ablation-04-no-spec-no-inline": "no-spec",
        "pydrofoil-riscv-ablation-05-no-opt": "no-static-opt",
        "pydrofoil-riscv-ablation-06-no-runtime-smallint": "no-runtime-smallint",
        "pydrofoil-riscv-ablation-07-no-opt-but-jit": "no-opt-with-jit",
        "riscv_sim_rv64d": "sail-risc-v",
        "": "no-jit-integer-optimisations",
}

import os
def parse_time_output(content):
    data = content.splitlines()
    for index, line in enumerate(data):
        if 'Command being timed:' in line:
            break
    else:
        raise ValueError("No time data found")
    data = data[index:]
    d = {}
    for line in data:
        line = line.strip()
        if not line:
            continue
        a, b, c = line.rpartition(': ')
        d[a.strip()] = c.strip()
    t = d["Elapsed (wall clock) time (h:mm:ss or m:ss)"]
    components = t.split(':')
    if len(components) == 3:
        h, m, s = components
        t = int(h) * 3600 + int(m) * 60 + float(s)
    else:
        m, s = components
        t = int(m) * 60 + float(s)
    cmdline = d["Command being timed"]
    if "-l" in cmdline:
        a, b, c = cmdline.partition("-l")
        instructions = int(c.split()[0])
        d["instructions"] = instructions
    else:
        d["instructions"] = None
    impl, fn = cmdline.split(' ', 1)
    impl = os.path.basename(impl)
    if "--jit enable_opts" in cmdline:
        assert impl == "pydrofoil-riscv-ablation-00-baseline"
        impl = "no-jit-integer-optimisations"
    else:
        impl = implementation_name_mapping[impl]
    rd = {}
    rd["Implementation"] = impl
    #rd["fn"] = os.path.basename(fn).rstrip('"')
    rd["time"] = t
    rd["instructions"] = d["instructions"]
    return rd


# In[53]:


alldata = []

for bench in ['mcf.0', 'perlbench.0']:
    basedir = "ablation/" + bench
    for fn in os.listdir(basedir):
        fullfn = os.path.join(basedir, fn)
        if not fn.endswith('.stdout') or "baseline" not in fn:
            continue
        with open(fullfn) as f:
            content = f.read()
            for line in content.splitlines():
                if "Instructions: " in line:
                    instructions = int(line.split()[1])
                    break
    for fn in os.listdir(basedir):
        if fn.endswith('.stdout'):
            continue
        print(fn)
        fullfn = os.path.join(basedir, fn)
        with open(fullfn) as f:
            content = f.read()
            if not content:
                continue
            d = parse_time_output(content)
            d["bench"] = bench
            if d["instructions"] is None:
                d["instructions"] = instructions
                d["extrapolated"] = False
            else:
                d["extrapolated"] = True
                d["Implementation"] += "*"
            d["KIPS"] = d["instructions"] / d["time"] / 1e3
            alldata.append(d)



# In[60]:

impls = [
"sail-risc-v", "no-jit", "full",
]

import pandas as pd
df = pd.DataFrame(alldata)
impls = impls + [i + "*" for i in impls]
df = df[df["Implementation"].isin(impls)]
def transform(x):
    return x/x.min()
df["speedup"] = df.groupby("bench")["KIPS"].transform(transform)
# sort df by bench, then KIPS but high KIPS first
df = df.sort_values(["bench", "KIPS"], ascending=[True, True], ignore_index=True)
# reordering columns, first bench, then implementation, then KIPS, then speedup. drop the rest
df = df[["bench", "Implementation", "KIPS", "speedup"]]
print(df)   

def plot():
    import matplotlib.pyplot as plt
    # filter df to only contain implementations in argument list impls
    # pivot the table so that each implementation is a row, and each benchmark is a column
    pivot_df = df.pivot(index="Implementation", columns="bench", values=["KIPS", "speedup"])
    pivot_df = pivot_df.sort_values([("speedup", "mcf.0")])

    # pivot the table so that each benchmark is a row, only the speedup, drop the kips
    pivot_df1 = df.pivot(index="bench", columns="Implementation", values="speedup")
    pivot_df1 = pivot_df1.reindex(list(df["Implementation"])[:len(set(df["Implementation"]))], axis=1)
    # pivot the table so that each benchmark is a row, only the kips
    pivot_df2 = df.pivot(index="bench", columns="Implementation", values="KIPS")
    pivot_df2 = pivot_df2.reindex(list(df["Implementation"])[:len(set(df["Implementation"]))], axis=1)

    # used constrained layout
    plt.figure(constrained_layout=True)
    fig, (ax1, ax2) = plt.subplots(1, 2)

    ax = pivot_df1.plot(kind='bar', figsize=(10, 3), ax=ax2, legend=False)
    for p in ax.patches:
        ax.annotate(round(p.get_height(), 1), (p.get_x(), p.get_height() * 1.005))
    ax.set(ylabel="Speedup over Sail", xlabel="")
    ax.set_yscale('log')
    ax.tick_params(labelrotation=0)


    ax = pivot_df2.plot(kind='bar', figsize=(10, 3), ax=ax1)
    for p in ax.patches:
        ax.annotate(round(p.get_height(), 1), (p.get_x(), p.get_height() * 1.005))
    ax.set(ylabel="KIPS", xlabel="")
    # make y axis logarithmic
    ax.set_yscale('log')

    # make x axis labels vertical
    ax.tick_params(labelrotation=0)

    # move legend to the right side
    plt.legend(loc='center left', bbox_to_anchor=(1, 0.5))

    # remove legend of ax2
    ax1.get_legend().remove()

    from matplotlib.transforms import Bbox
    plt.savefig(f"sail-comparison-side-by-side.pdf", bbox_inches="tight")# Bbox([[0.1, 0.1], [0.9, 0.9]]))

plot()


# %%


==> measurements/table-spec.py <==
import os
import pandas as pd
from collections import defaultdict
alldata = defaultdict(dict)

for impl in ['qemu', 'pydrofoil']:
    for fn in os.listdir(impl):
        fullfn = os.path.join(impl, fn)
        with open(fullfn) as f:
            content = f.read()
        data = content.splitlines()
        d = {}
        for line in data:
            line = line.strip()
            if not line:
                continue
            a, b, c = line.rpartition(': ')
            d[a.strip()] = c.strip()
        t = d["Elapsed (wall clock) time (h:mm:ss or m:ss)"]
        components = t.split(':')
        if len(components) == 3:
            h, m, s = components
            t = int(h) * 3600 + int(m) * 60 + float(s)
        else:
            m, s = components
            t = int(m) * 60 + float(s)
        if d["Exit status"] != "0" or "terminat" in content:
            print(f"Error in {impl} {fn}")
            continue
        d = alldata[fn]
        d["time " + impl] = t
alldata = [dict(Benchmark=fn + "*" * ("x264" in fn), **data) for fn, data in alldata.items() if not fn.endswith("input_gen")]
alldata.sort(key=lambda x: x["Benchmark"])
df = pd.DataFrame(alldata)
df['speedup'] = df['time pydrofoil'] / df['time qemu']
df.sort_values(['Benchmark'], inplace=True)
df = df.dropna()
# add geometric mean of speedup at the end: df.append doesn't work
df2 = pd.DataFrame([{'Benchmark': 'Geometric mean', 'speedup': df['speedup'].prod() ** (1 / len(df))}])
df = pd.concat([df, df2])

df = df[['Benchmark', 'time pydrofoil', 'time qemu', 'speedup']]
df.to_latex('spec.tex', index=False, escape=True, formatters=
            {'time pydrofoil': "{:0.0f}s".format, 'time qemu': "{:0.0f}s".format,
             'speedup': "{:0.1f}$\\times$".format}, na_rep='')

